Higher-Order Hankel Obstructions to Free Infinite Divisibility for Beta Distributions

We study free infinite divisibility in the two-parameter family of beta distributions $\{\beta_{p,q}:p,q>0\}$. Conditional positive definiteness of free cumulants yields a hierarchy of necessary Hankel conditions. We factor the first nontrivial determinant and obtain the explicit necessary inequality \[ 2s^3(s+1)+pq\bigl(s^3-7s^2-16s-12\bigr)\geq0, \qquad s=p+q. \] Its strict reverse defines an open two-dimensional non-freely-infinitely-divisible region not contained in the previously known exclusions. As a boundary consequence, we complete the classification of one boundary family: $\beta_{1/2,q}$ is freely infinitely divisible if and only if $q\geq3/2$. The $3\times3$ determinant is also obtained explicitly in the symmetric variables $s=p+q$ and $u=pq/s^2$. Finally, exact-rational $LDL^{\mathsf T}$ certificates show that each leading Hankel test from $3\times3$ through $12\times12$ strictly enlarges the exclusion supplied by all preceding leading tests. In particular, the $4\times4$ test already detects an open set with $p+q>3$, beyond the range accessible to the $2\times2$ determinant. The results are finite-order obstructions rather than a complete classification; two limiting arguments explain why no fixed member $H_N$ of the leading Hankel hierarchy can provide a uniform obstruction up to the small-parameter boundary.

==> numerical_supplement/higher_hankel_analysis.py <==
#!/usr/bin/env python3
# SPDX-FileCopyrightText: 2026 Diwen Yu
# SPDX-License-Identifier: MIT

"""Exact higher Hankel determinants for shifted beta free cumulants.

The calculation uses s=p+q and a=p/s.  Every denominator occurring in the
beta moments and free cumulants is a product of powers of (s+j).  Numerators
are stored as sparse polynomials over Q in (a,s), so the computation is exact
and does not require a computer-algebra package.
"""

from __future__ import annotations

from dataclasses import dataclass
import csv
from fractions import Fraction
import hashlib
from itertools import permutations
from math import prod
from pathlib import Path
from typing import Dict, List, Tuple


Monomial = Tuple[int, int]  # powers of (a,s)


@dataclass(frozen=True)
class Poly:
    terms: Dict[Monomial, Fraction]

    def __post_init__(self) -> None:
        clean = {m: Fraction(c) for m, c in self.terms.items() if c}
        object.__setattr__(self, "terms", clean)

    @staticmethod
    def constant(c: int | Fraction) -> "Poly":
        c = Fraction(c)
        return Poly({(0, 0): c} if c else {})

    @staticmethod
    def a() -> "Poly":
        return Poly({(1, 0): Fraction(1)})

    @staticmethod
    def s() -> "Poly":
        return Poly({(0, 1): Fraction(1)})

    def __bool__(self) -> bool:
        return bool(self.terms)

    def __neg__(self) -> "Poly":
        return Poly({m: -c for m, c in self.terms.items()})

    def __add__(self, other: "Poly") -> "Poly":
        out = dict(self.terms)
        for m, c in other.terms.items():
            out[m] = out.get(m, Fraction(0)) + c
        return Poly(out)

    def __sub__(self, other: "Poly") -> "Poly":
        return self + (-other)

    def __mul__(self, other: "Poly") -> "Poly":
        out: Dict[Monomial, Fraction] = {}
        for (ai, si), ci in self.terms.items():
            for (aj, sj), cj in other.terms.items():
                m = (ai + aj, si + sj)
                out[m] = out.get(m, Fraction(0)) + ci * cj
        return Poly(out)

    def scale(self, c: int | Fraction) -> "Poly":
        c = Fraction(c)
        return Poly({m: c * v for m, v in self.terms.items()})

    def pow(self, n: int) -> "Poly":
        out = Poly.constant(1)
        base = self
        while n:
            if n & 1:
                out = out * base
            base = base * base
            n >>= 1
        return out

    def multiply_s_plus(self, j: int) -> "Poly":
        return self * (Poly.s() + Poly.constant(j))

    def divide_s_plus_exact(self, j: int) -> "Poly | None":
        """Return self/(s+j) when exact, otherwise None."""
        by_a: Dict[int, Dict[int, Fraction]] = {}
        for (ae, se), c in self.terms.items():
            by_a.setdefault(ae, {})[se] = c
        quotient: Dict[Monomial, Fraction] = {}
        for ae, coeffs in by_a.items():
            degree = max(coeffs, default=-1)
            if degree < 1:
                return None
            # Synthetic division of f(s) by s-(-j).
            desc = [coeffs.get(k, Fraction(0)) for k in range(degree, -1, -1)]
            qdesc = [desc[0]]
            root = Fraction(-j)
            for c in desc[1:]:
                qdesc.append(c + root * qdesc[-1])
            remainder = qdesc.pop()
            if remainder:
                return None
            qdegree = degree - 1
            for idx, c in enumerate(qdesc):
                if c:
                    quotient[(ae, qdegree - idx)] = c
        return Poly(quotient)

    def degrees(self) -> Tuple[int, int]:
        return (
            max((m[0] for m in self.terms), default=-1),
            max((m[1] for m in self.terms), default=-1),
        )

    def evaluate(self, a, s):
        """Evaluate numerically, preserving exactness for Fraction inputs."""
        return sum(c * a**ae * s**se for (ae, se), c in self.terms.items())


MAX_FACTOR = 16
Den = Tuple[int, ...]


def zero_den() -> Den:
    return (0,) * (MAX_FACTOR + 1)


@dataclass(frozen=True)
class Rat:
    num: Poly
    den: Den

    @staticmethod
    def constant(c: int | Fraction) -> "Rat":
        return Rat(Poly.constant(c), zero_den())

    def normalize(self) -> "Rat":
        if not self.num:
            return Rat.constant(0)
        num = self.num
        den = list(self.den)
        for j in range(len(den)):
            while den[j]:
                quotient = num.divide_s_plus_exact(j)
                if quotient is None:
                    break
                num = quotient
                den[j] -= 1
        return Rat(num, tuple(den))

    def __neg__(self) -> "Rat":
        return Rat(-self.num, self.den)

    def __add__(self, other: "Rat") -> "Rat":
        target = tuple(max(x, y) for x, y in zip(self.den, other.den))
        left = self.num
        right = other.num
        for j, (e, x, y) in enumerate(zip(target, self.den, other.den)):
            for _ in range(e - x):
                left = left.multiply_s_plus(j)
            for _ in range(e - y):
                right = right.multiply_s_plus(j)
        return Rat(left + right, target).normalize()

    def __sub__(self, other: "Rat") -> "Rat":
        return self + (-other)

    def __mul__(self, other: "Rat") -> "Rat":
        return Rat(
            self.num * other.num,
            tuple(x + y for x, y in zip(self.den, other.den)),
        ).normalize()

    def evaluate(self, a, s):
        denominator = prod((s + j) ** e for j, e in enumerate(self.den))
        return self.num.evaluate(a, s) / denominator


def beta_moments(order: int) -> List[Rat]:
    a, s = Poly.a(), Poly.s()
    moments = [Rat.constant(1)]
    for n in range(1, order + 1):
        numerator = Poly.constant(1)
        den = [0] * (MAX_FACTOR + 1)
        for j in range(n):
            numerator = numerator * (a * s + Poly.constant(j))
            den[j] += 1
        moments.append(Rat(numerator, tuple(den)).normalize())
    return moments


def series_multiply(x: List[Rat], y: List[Rat], order: int) -> List[Rat]:
    out = [Rat.constant(0) for _ in range(order + 1)]
    for i, xi in enumerate(x):
        for j, yj in enumerate(y):
            if i + j <= order:
                out[i + j] = out[i + j] + xi * yj
    return out


def free_cumulants(order: int) -> List[Rat]:
    moments = beta_moments(order)
    powers: List[List[Rat] | None] = [None, moments]
    for k in range(2, order + 1):
        powers.append(series_multiply(powers[k - 1], moments, order))  # type: ignore[arg-type]
    cumulants = [Rat.constant(0) for _ in range(order + 1)]
    for n in range(1, order + 1):
        value = moments[n]
        for k in range(1, n):
            value = value - cumulants[k] * powers[k][n - k]  # type: ignore[index]
        cumulants[n] = value.normalize()
        print(
            f"kappa_{n}: numerator terms={len(value.num.terms)}, "
            f"degrees={value.num.degrees()}, denominator={den_string(value.den)}"
        )
    return cumulants


def determinant(matrix: List[List[Rat]]) -> Rat:
    n = len(matrix)
    result = Rat.constant(0)
    for perm in permutations(range(n)):
        inversions = sum(
            perm[i] > perm[j] for i in range(n) for j in range(i + 1, n)
        )
        term = Rat.constant(-1 if inversions % 2 else 1)
        for i, j in enumerate(perm):
            term = term * matrix[i][j]
        result = result + term
    return result.normalize()


def hankel_determinant(cumulants: List[Rat], n: int) -> Rat:
    matrix = [[cumulants[i + j + 2] for j in range(n + 1)] for i in range(n + 1)]
    return determinant(matrix)


def symmetric_a_to_u(poly: Poly) -> Poly:
    """Rewrite an a -> 1-a invariant polynomial as a polynomial in u=a(1-a)."""
    # Work independently at each power of s.
    u = Poly({(1, 0): Fraction(1), (2, 0): Fraction(-1)})
    output = Poly.constant(0)
    s_degrees = sorted({se for (_, se) in poly.terms})
    for se in s_degrees:
        residual = Poly({(ae, 0): c for (ae, sj), c in poly.terms.items() if sj == se})
        local = Poly.constant(0)
        while residual:
            max_a = max(ae for (ae, _) in residual.terms)
            if max_a == 0:
                local = local + Poly({(0, 0): residual.terms[(0, 0)]})
                residual = residual - Poly({(0, 0): residual.terms[(0, 0)]})
                continue
            if max_a % 2:
                raise ValueError(f"not symmetric in a at s^{se}; residual degree {max_a}")
            degree_u = max_a // 2
            lead = residual.terms[(max_a, 0)]
            coefficient = lead * ((-1) ** degree_u)
            local = local + Poly({(degree_u, 0): coefficient})
            residual = residual - u.pow(degree_u).scale(coefficient)
        for (ue, _), c in local.terms.items():
            output = output + Poly({(ue, se): c})
    return output


def den_string(den: Den) -> str:
    factors = []
    for j, e in enumerate(den):
        if not e:
            continue
        base = "s" if j == 0 else f"(s+{j})"
        factors.append(base if e == 1 else f"{base}^{e}")
    return "*".join(factors) or "1"


def poly_string(poly: Poly, variables: Tuple[str, str] = ("u", "s")) -> str:
    if not poly:
        return "0"
    pieces = []
    ordered = sorted(poly.terms.items(), key=lambda item: (-sum(item[0]), -item[0][0], -item[0][1]))
    for (xe, ye), coefficient in ordered:
        sign = "-" if coefficient < 0 else "+"
        c = abs(coefficient)
        monomial = []
        if xe:
            monomial.append(variables[0] if xe == 1 else f"{variables[0]}^{xe}")
        if ye:
            monomial.append(variables[1] if ye == 1 else f"{variables[1]}^{ye}")
        coeff_text = "" if c == 1 and monomial else str(c)
        body = "*".join(([coeff_text] if coeff_text else []) + monomial) or "0"
        pieces.append((sign, body))
    first_sign, first_body = pieces[0]
    text = ("-" if first_sign == "-" else "") + first_body
    for sign, body in pieces[1:]:
        text += f" {sign} {body}"
    return text


def content(poly: Poly) -> Fraction:
    from math import gcd

    nums = [abs(c.numerator) for c in poly.terms.values()]
    dens = [c.denominator for c in poly.terms.values()]
    g = 0
    for n in nums:
        g = gcd(g, n)
    lcm = 1
    for d in dens:
        lcm = lcm * d // gcd(lcm, d)
    return Fraction(g, lcm)


def print_symbolic() -> None:
    cumulants = free_cumulants(8)
    for n in range(1, 4):
        delta = hankel_determinant(cumulants, n)
        c = content(delta.num)
        primitive = delta.num.scale(1 / c)
        symmetric = symmetric_a_to_u(primitive)
        print(f"\nDelta_{n}: content={c}")
        print(f"denominator={den_string(delta.den)}")
        print(f"numerator(a,s) terms={len(primitive.terms)}, degrees={primitive.degrees()}")
        print(f"numerator(u,s) terms={len(symmetric.terms)}, degrees={symmetric.degrees()}")
        print(poly_string(symmetric))


def exact_point_cumulants(p: Fraction, q: Fraction, order: int) -> List[Fraction]:
    """Free cumulants at a rational beta parameter, using Fraction only."""
    s = p + q
    moments = [Fraction(1)]
    for n in range(1, order + 1):
        moments.append(moments[-1] * (p + n - 1) / (s + n - 1))

    powers: List[List[Fraction] | None] = [None, moments]
    for _ in range(2, order + 1):
        previous = powers[-1]
        current = [Fraction(0)] * (order + 1)
        assert previous is not None
        for i, x in enumerate(previous):
            for j in range(order + 1 - i):
                current[i + j] += x * moments[j]
        powers.append(current)

    cumulants = [Fraction(0)] * (order + 1)
    for n in range(1, order + 1):
        cumulants[n] = moments[n] - sum(
            cumulants[k] * powers[k][n - k]  # type: ignore[index]
            for k in range(1, n)
        )
    return cumulants


def exact_gamma_cumulants(p: Fraction, order: int) -> List[Fraction]:
    """Free cumulants of Gamma(p, 1), using its moments (p)_n."""
    moments = [Fraction(1)]
    for n in range(1, order + 1):
        moments.append(moments[-1] * (p + n - 1))

    powers: List[List[Fraction] | None] = [None, moments]
    for _ in range(2, order + 1):
        previous = powers[-1]
        current = [Fraction(0)] * (order + 1)
        assert previous is not None
        for i, x in enumerate(previous):
            for j in range(order + 1 - i):
                current[i + j] += x * moments[j]
        powers.append(current)

    cumulants = [Fraction(0)] * (order + 1)
    for n in range(1, order + 1):
        cumulants[n] = moments[n] - sum(
            cumulants[k] * powers[k][n - k]  # type: ignore[index]
            for k in range(1, n)
        )
    return cumulants


def ldl_pivots_from_cumulants(
    cumulants: List[Fraction], n: int
) -> List[Fraction]:
    """Diagonal pivots of H_n for a supplied exact cumulant sequence."""
    matrix = [
        [cumulants[i + j + 2] for j in range(n + 1)]
        for i in range(n + 1)
    ]
    lower = [[Fraction(0)] * (n + 1) for _ in range(n + 1)]
    pivots: List[Fraction] = []
    for i in range(n + 1):
        pivot = matrix[i][i] - sum(
            lower[i][k] ** 2 * pivots[k] for k in range(i)
        )
        pivots.append(pivot)
        lower[i][i] = Fraction(1)
        if pivot == 0 and i < n:
            raise ZeroDivisionError(f"zero pivot at index {i}")
        for j in range(i + 1, n + 1):
            lower[j][i] = (
                matrix[j][i]
                - sum(lower[j][k] * lower[i][k] * pivots[k] for k in range(i))
            ) / pivot
    return pivots


def exact_ldl_pivots(p: Fraction, q: Fraction, n: int) -> List[Fraction]:
    """Diagonal pivots of H_n at a rational parameter, without pivoting."""
    cumulants = exact_point_cumulants(p, q, 2 * n + 2)
    return ldl_pivots_from_cumulants(cumulants, n)


WITNESSES = [
    (2, Fraction(2)),
    (3, Fraction(5, 2)),
    (4, Fraction(3)),
    (5, Fraction(4)),
    (6, Fraction(5)),
    (7, Fraction(7)),
    (8, Fraction(10)),
    (9, Fraction(12)),
    (10, Fraction(15)),
    (11, Fraction(20)),
]


def fraction_text(value: Fraction) -> str:
    """Use a stable reduced-fraction representation for exported data."""
    if value.denominator == 1:
        return str(value.numerator)
    return f"{value.numerator}/{value.denominator}"


def pivot_sign(value: Fraction) -> str:
    return "+" if value > 0 else "-" if value < 0 else "0"


def print_witnesses() -> None:
    p = Fraction(7, 10)
    print("Exact-rational successive witnesses at p=7/10")
    print("N  size   q     pivot signs   final LDL pivot")
    for n, q in WITNESSES:
        pivots = exact_ldl_pivots(p, q, n)
        signs = "".join("+" if x > 0 else "-" if x < 0 else "0" for x in pivots)
        last = pivots[-1]
        print(
            f"{n:2d} {n+1:2d}x{n+1:<2d} {str(q):>5s}   {signs:<13s} "
            f"{float(last): .12e}"
        )
        print(f"   exact numerator: {last.numerator}")
        print(f"   exact denominator: {last.denominator}")


def export_witnesses(output_dir: Path) -> None:
    """Export exact witness certificates in summary and long CSV formats."""
    output_dir.mkdir(parents=True, exist_ok=True)
    p = Fraction(7, 10)
    summary_path = output_dir / "witness_summary.csv"
    pivots_path = output_dir / "witness_pivots_exact.csv"

    with summary_path.open("w", newline="", encoding="ascii") as summary_file, \
         pivots_path.open("w", newline="", encoding="ascii") as pivots_file:
        summary = csv.writer(summary_file)
        pivot_rows = csv.writer(pivots_file)
        summary.writerow([
            "witness_id", "p", "q", "N", "hankel_size", "pivot_signs",
            "final_pivot_numerator", "final_pivot_denominator",
            "final_pivot_scientific",
        ])
        pivot_rows.writerow([
            "witness_id", "p", "q", "N", "hankel_size", "pivot_index",
            "sign", "numerator", "denominator", "scientific",
        ])

        for witness_id, (n, q) in enumerate(WITNESSES, start=1):
            pivots = exact_ldl_pivots(p, q, n)
            signs = "".join(pivot_sign(value) for value in pivots)
            final = pivots[-1]
            common = [
                witness_id, fraction_text(p), fraction_text(q), n,
                f"{n + 1}x{n + 1}",
            ]
            summary.writerow(common + [
                signs, final.numerator, final.denominator,
                f"{float(final):.17e}",
            ])
            for index, value in enumerate(pivots):
                pivot_rows.writerow(common + [
                    index, pivot_sign(value), value.numerator,
                    value.denominator, f"{float(value):.17e}",
                ])

    readme = output_dir / "README.md"
    readme.write_text(
        """# Exact-rational Hankel witness certificates

This directory contains the numerical supplement for the beta-distribution
Hankel obstruction paper. Despite the decimal display column, every moment,
free cumulant, and LDL^T pivot is computed exactly with Python `Fraction`.

## Files

- `witness_summary.csv`: one row per witness point, including the complete
  pivot-sign word and the exact numerator and denominator of the final pivot.
- `witness_pivots_exact.csv`: one row per pivot, including the exact reduced
  numerator and denominator of every pivot at every witness point.
- `sha256sums.txt`: SHA-256 checksums for the two CSV data files.

The Hankel matrix is

    H_N = [kappa_{i+j+2}]_{i,j=0}^N.

`pivot_index` starts at zero. A sign word such as `++++-` means that pivots
0 through 3 are positive and pivot 4 is negative. The `scientific` fields
are included only for scale and are never used to determine signs.

## Reproduction

Run from the repository root:

    python3 higher_hankel_analysis.py --export-witnesses numerical_supplement

The export overwrites the generated tables deterministically. The source
parameters are the `WITNESSES` constant in `higher_hankel_analysis.py` and
the common value p=7/10.
""",
        encoding="ascii",
    )
    checksum_path = output_dir / "sha256sums.txt"
    checksum_lines = []
    for data_path in (summary_path, pivots_path):
        digest = hashlib.sha256(data_path.read_bytes()).hexdigest()
        checksum_lines.append(f"{digest}  {data_path.name}\n")
    checksum_path.write_text("".join(checksum_lines), encoding="ascii")
    print(f"Exported exact witness certificates to {output_dir}")


GAMMA_SCAN = [
    Fraction(11, 20),
    Fraction(7, 10),
    Fraction(9, 10),
    Fraction(11, 10),
    Fraction(7, 5),
    Fraction(149, 100),
]


def print_gamma_scan(max_order: int = 40) -> None:
    """Print the first exact negative gamma Hankel pivot, if found."""
    print(f"Gamma(p,1) scan through H_{max_order}")
    print("p        first negative pivot")
    for p in GAMMA_SCAN:
        cumulants = exact_gamma_cumulants(p, 2 * max_order + 2)
        pivots = ldl_pivots_from_cumulants(cumulants, max_order)
        first = next((i for i, pivot in enumerate(pivots) if pivot < 0), None)
        print(f"{str(p):>7s}  {str(first):>5s}")


def main() -> None:
    import argparse

    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument(
        "--symbolic",
        action="store_true",
        help="print exact symbolic determinants D_1, D_2, D_3 in (s,u)",
    )
    parser.add_argument(
        "--witnesses",
        action="store_true",
        help="print the exact-rational successive-witness table",
    )
    parser.add_argument(
        "--gamma-scan",
        action="store_true",
        help="scan selected gamma limits for their first negative Hankel pivot",
    )
    parser.add_argument(
        "--export-witnesses",
        metavar="DIRECTORY",
        type=Path,
        help="export summary and per-pivot exact-rational witness CSV files",
    )
    args = parser.parse_args()
    if not args.symbolic and not args.witnesses and not args.gamma_scan and not args.export_witnesses:
        args.witnesses = True
    if args.symbolic:
        print_symbolic()
    if args.witnesses:
        print_witnesses()
    if args.gamma_scan:
        print_gamma_scan()
    if args.export_witnesses:
        export_witnesses(args.export_witnesses)


if __name__ == "__main__":
    main()

